Low-energy parameterisations of the pion-nucleon phase shifts

Compared in this work are a few sets of results, obtained from the pion-nucleon ($\pi N$) data at low energy (pion laboratory kinetic energy up to $100$ MeV) on the basis of the modelling of the $s$- and $p$-wave $K$-matrix elements (or of their reciprocal) via simple polynomials. The fitted values and uncertainties of the model parameters, as well as the corresponding Hessian (covariance) matrices, for three of these parameterisations are given in tabular form for two types of joint fits: to the measurements of the two elastic-scattering processes $\pi^\pm p \to \pi^\pm p$, and to those of the $\pi^+ p$ reaction and of the $\pi^- p$ charge-exchange reaction $\pi^- p \to \pi^0 n$. From these results, reliable and (largely) data-driven (hence model-independent) predictions, accompanied by uncertainties which reflect the statistical and systematic fluctuation of the input data, can be obtained for the low-energy constants of the $\pi N$ interaction (scattering lengths/volumes and range parameters), for the phase shifts, for the $K$-matrix elements, and for the partial-wave amplitudes in the (dominant at low energy) $s$ and $p$ waves. After the addition of the $d$- and $f$-wave contributions, and the inclusion of the electromagnetic effects, corresponding predictions can be obtained for the usual low-energy $\pi N$ observables, i.e., for the differential cross section and for the analysing power.

==> anc/DetermineIsospinBreaking.for <==
C
C	This  application determines the indicator R_2 for the s-wave part
C	of the pi^- p charge-exchange reaction
C
	IMPLICIT DOUBLE PRECISION(A-H,O-Z)
C
	PARAMETER NPAR=14 ! # of parameters
	PARAMETER NEN=21 ! # of energies
	PARAMETER NCASE=3 ! # of histogrammed quantities per energy (f_cx, f^{ext}_cx, R_2)
	PARAMETER NHIST=NCASE*NEN ! # of histogrammed quantities
	PARAMETER NEVENTS=10000000 ! # of generated events per energy
C
	LOGICAL XEXIST
C
	CHARACTER*100 PARAMETERSANDHESSIANMATRIX1
	CHARACTER*100 PARAMETERSANDHESSIANMATRIX2
	CHARACTER*15 OUTPUT_FILE
C
	REAL*4 XX1(NPAR),COV1(NPAR,NPAR),MOUT1(NPAR,NPAR)
	REAL*4 XX2(NPAR),COV2(NPAR,NPAR),MOUT2(NPAR,NPAR)
C
	DIMENSION HIST(2*NHIST) ! To store two entries per histogrammed quantity
	DIMENSION TLAB(NEN)
	DIMENSION XPAR1(NPAR),XPAR1UNC(NPAR),XPAR2(NPAR),XPAR2UNC(NPAR),
     *					HESSIAN1(NPAR,NPAR),HESSIAN2(NPAR,NPAR)
C
	DATA TLABMAX/100.0D-03/ ! Maximal pion laboratory kinetic energy
	DATA PARAMETERSANDHESSIANMATRIX1/'C:\Projects\FORTRAN\GeneralProgr
     *amming\DetermineIsospinBreaking\DATA\ParametersAndHessianMatrix1.b
     *in'/
	DATA PARAMETERSANDHESSIANMATRIX2/'C:\Projects\FORTRAN\GeneralProgr
     *amming\DetermineIsospinBreaking\DATA\ParametersAndHessianMatrix2.b
     *in'/
	DATA OUTPUT_FILE/'C:\Temp\ISB.out'/
C
C	Constants (exact)
C
	PI=2.0D0*DACOS(0.0D0)
	VC=299792458.0D0 ! m s^-1
	PC=6.62607015D-34 ! J s
	PCR=0.5D0*PC/PI  ! J s
	ELQ=1.602176634D-19 ! C
	HBARC=1.0D+06*PCR*VC/ELQ ! GeV fm
C
C	Rest masses
C
	AMPRO=938.2720813D-03 ! GeV c^-2
	AMPIC=139.57039D-03 ! GeV c^-2
C
	FCTR=DSQRT(2.0D0)*HBARC/3.0D0 ! f_cx and f^{ext}_cx in fm
C
	TSTEP=TLABMAX/DBLE(NEN-1)
C
C	Initialisation of the HIST array
C
	DO J=1,2*NHIST
		HIST(J)=0.0D0
	ENDDO
C
C	Read   in   the  fitted  values  of  the  parameters,  the  fitted
C	uncetainties, and the Hessian matrices
C
      INQUIRE(FILE=PARAMETERSANDHESSIANMATRIX1,EXIST=XEXIST) ! ES
      IF(XEXIST)THEN
		OPEN(UNIT=6,FILE=PARAMETERSANDHESSIANMATRIX1,
     *			 FORM='UNFORMATTED',STATUS='OLD',ACTION='READ')
		DO I=1,NPAR
			READ(6)XPAR1(I),XPAR1UNC(I)
		ENDDO
		DO I=1,NPAR
			READ(6)(HESSIAN1(I,J),J=1,NPAR)
		ENDDO
		CLOSE(UNIT=6)
	ELSE
		PRINT*,' Unable to open file: ',PARAMETERSANDHESSIANMATRIX1
		STOP
	ENDIF
C
      INQUIRE(FILE=PARAMETERSANDHESSIANMATRIX2,EXIST=XEXIST) ! pi^+ p and pi^- p CX
      IF(XEXIST)THEN
		OPEN(UNIT=6,FILE=PARAMETERSANDHESSIANMATRIX2,
     *			 FORM='UNFORMATTED',STATUS='OLD',ACTION='READ')
		DO I=1,NPAR
			READ(6)XPAR2(I),XPAR2UNC(I)
		ENDDO
		DO I=1,NPAR
			READ(6)(HESSIAN2(I,J),J=1,NPAR)
		ENDDO
		CLOSE(UNIT=6)
	ELSE
		PRINT*,' Unable to open file: ',PARAMETERSANDHESSIANMATRIX2
		STOP
	ENDIF
C
      INQUIRE(FILE=OUTPUT_FILE,EXIST=XEXIST)
      IF(XEXIST)THEN
		OPEN(UNIT=10,FILE=OUTPUT_FILE,FORM='FORMATTED',STATUS='OLD')
		CLOSE(UNIT=10,STATUS='DELETE')
	ENDIF
	OPEN(UNIT=10,FILE=OUTPUT_FILE,FORM='FORMATTED',STATUS='NEW')
C
	DO I=1,NPAR
		DO J=1,NPAR
			COV1(I,J)=SNGL(HESSIAN1(I,J))
			COV2(I,J)=SNGL(HESSIAN2(I,J))
		ENDDO
	ENDDO
C
	CALL CORSET(COV1,MOUT1,NPAR) ! 'Square root' of the Hessian matrix
	CALL CORSET(COV2,MOUT2,NPAR) ! 'Square root' of the Hessian matrix
C
	DO J=1,NEN
C
		TLAB(J)=DBLE(J-1)*TSTEP ! The pion laboratory kinetic energy
		W=DSQRT((AMPRO+AMPIC)**2+2.0D0*AMPRO*TLAB(J))
		TCM=0.5D0*((W-AMPIC)**2-AMPRO**2)/W ! The pion CM kinetic energy
		DQ2=TCM**2+2.0D0*AMPIC*TCM ! q^2
C
C		MC events
C
		DO I=1,NEVENTS
C
C	Re[T_0+] for the pi^- p CX reaction: prediction from the ES data
C
			CALL CORGEN(MOUT1,XX1,NPAR)
			A3=XPAR1(1)+DBLE(XX1(1))*XPAR1UNC(1) ! a3
			B3=XPAR1(2)+DBLE(XX1(2))*XPAR1UNC(2) ! b3
			C3=XPAR1(3)+DBLE(XX1(3))*XPAR1UNC(3) ! c3
			A1=XPAR1(8)+DBLE(XX1(8))*XPAR1UNC(8) ! a1
			B1=XPAR1(9)+DBLE(XX1(9))*XPAR1UNC(9) ! b1
			C1=XPAR1(10)+DBLE(XX1(10))*XPAR1UNC(10) ! c1
C
			DK3=1.0D0/(1.0D0/A3+B3*TCM+C3*TCM**2)
			DK1=1.0D0/(1.0D0/A1+B1*TCM+C1*TCM**2)
			T_ES=FCTR*(DK3/(1.0D0+DQ2*DK3**2)-DK1/(1.0D0+DQ2*DK1**2))
C
C	Re[T_0+] for the pi^- p CX reaction: extracted from the CX data
C
			CALL CORGEN(MOUT2,XX2,NPAR)
			A3=XPAR2(1)+DBLE(XX2(1))*XPAR2UNC(1) ! a3
			B3=XPAR2(2)+DBLE(XX2(2))*XPAR2UNC(2) ! b3
			C3=XPAR2(3)+DBLE(XX2(3))*XPAR2UNC(3) ! c3
			A1=XPAR2(8)+DBLE(XX2(8))*XPAR2UNC(8) ! a1
			B1=XPAR2(9)+DBLE(XX2(9))*XPAR2UNC(9) ! b1
			C1=XPAR2(10)+DBLE(XX2(10))*XPAR2UNC(10) ! c1
C
			DK3=1.0D0/(1.0D0/A3+B3*TCM+C3*TCM**2)
			DK1=1.0D0/(1.0D0/A1+B1*TCM+C1*TCM**2)
			T_CX=FCTR*(DK3/(1.0D0+DQ2*DK3**2)-DK1/(1.0D0+DQ2*DK1**2))
C
C	The symmetrised relative difference (indicator R_2)
C
			R_2=2.0D+02*(T_ES-T_CX)/(T_ES+T_CX) ! %
C
			HIST(2*NCASE*(J-1)+1)=HIST(2*NCASE*(J-1)+1)+T_ES
			HIST(2*NCASE*(J-1)+2)=HIST(2*NCASE*(J-1)+2)+T_ES*T_ES
			HIST(2*NCASE*(J-1)+3)=HIST(2*NCASE*(J-1)+3)+T_CX
			HIST(2*NCASE*(J-1)+4)=HIST(2*NCASE*(J-1)+4)+T_CX*T_CX
			HIST(2*NCASE*(J-1)+5)=HIST(2*NCASE*(J-1)+5)+R_2
			HIST(2*NCASE*(J-1)+6)=HIST(2*NCASE*(J-1)+6)+R_2*R_2
C
		ENDDO
C
	ENDDO
C
C	Averages and rms's
C
	DO J=1,NHIST
		AVERAGE=HIST(2*J-1)/DBLE(NEVENTS)
		HIST(2*J)=HIST(2*J)-AVERAGE*HIST(2*J-1)
		IF(HIST(2*J).LT.0.0D0)HIST(2*J)=0.0D0
		HIST(2*J)=DSQRT(HIST(2*J)/DBLE(NEVENTS-1))
		HIST(2*J-1)=AVERAGE
	ENDDO
C
C	Display output
C
	DO J=1,NEN
		WRITE(10,100)SNGL(1.0D+03*TLAB(J)),
     *							 (SNGL(HIST(2*NCASE*(J-1)+2*(I-1)+1)),
     *								SNGL(HIST(2*NCASE*(J-1)+2*(I-1)+2)),I=1,NCASE)
C
		PRINT 100,SNGL(1.0D+03*TLAB(J)),
     *						(SNGL(HIST(2*NCASE*(J-1)+2*(I-1)+1)),
     *						 SNGL(HIST(2*NCASE*(J-1)+2*(I-1)+2)),I=1,NCASE)
	ENDDO
C
	PRINT*,' '
	CLOSE(UNIT=10)
C
  100 FORMAT(1X,F5.1,6(1X,E12.6))
C
	STOP
	END
